The scaling limit of loop-erased random walk in three dimensions

We show that the scaling limit exists and is invariant to dilations and rotations. We give some tools that might be useful to show universality.

==> c/lerw3_pov.cpp <==
#include <stdio.h>
#include <plot.h>
#include <math.h>
#include <stdlib.h>
#include <time.h>
#define MIN(X,Y) (((X)<(Y))?(X):(Y))
#define MAX(X,Y) (((X)>(Y))?(X):(Y))

#define LEN 100000
#define DIST 100
#define GRID 2

struct line {
     double	start[2], end[2], z;
     bool intersect (struct line &x) {
	  double t = (start[1] - end[1])*(start[0]-x.start[0]) +
		     (end[0] - start[0])*(start[1]-x.start[1]);
	  double s = (x.start[1] - x.end[1])*(start[0]-x.start[0]) +
		     (x.end[0] - x.start[0])*(start[1]-x.start[1]);
	  double det = (x.end[0] - x.start[0])*(start[1] - end[1]) -
		       (x.end[1] - x.start[1])*(start[0] - end[0]);
	  t /= det;
	  s /= det;
	  return t>=0 && t<=1 && s>=0 && s<=1;
     }
};

int main()
{
     int		i, j, k, l, N, pnt[LEN][3], dash[2], cur, rnd;
     double		x, y, step, x0, y0, tx, ty, ax, ay, bx, by,
	                red, green, blue;
     int		axis[3][2], pt[2], pt3[3];
     line		lines[GRID * GRID], lerw;
     FILE		*out;
     
     cur = 0;
     for ( i = 0; i < 3; i++ )
	  pnt[cur][i] = 0;
     while ( 0 == 0 ) {
	  if ( cur == LEN - 1 ) {
	       printf("out of space for the path.\n");
	       exit(-1);
	  }
	  for ( i = 0; i < 3; i++ )
	       pnt[cur + 1][i] = pnt[cur][i];
	  rnd = random() % 6;
	  pnt[cur + 1][rnd/2] += 1 - 2 * (rnd%2);
	  // check for stopping
	  if ( pnt[cur + 1][0] * pnt[cur + 1][0] +
	       pnt[cur + 1][1] * pnt[cur + 1][1] +
	       pnt[cur + 1][2] * pnt[cur + 1][2] >= DIST*DIST )
	       break;
	  // search for loop
	  for ( j = 0; j <= cur; j++ )
	  {
	       for ( i = 0; i < 3; i++ )
		    if ( pnt[j][i] != pnt[cur + 1][i] )
			 break;
	       if ( i == 3 ) {
		    printf("Found loop %d to %d.\n", j, cur + 1);
		    break;
	       }
	  }
	  cur = j;
     } 

     out = fopen("lerw.pov", "w");
     if ( out == NULL ) {
	  printf("Could not open output file.\n");
	  exit(-1);
     }

     fprintf(out, "#include \"colors.inc\"\n");
     fprintf(out, "background { color White }\n");
     fprintf(out, "camera {\n"
	     "  location <%d, %d, %d>\n"
	     "  look_at <%d, %d, %d>\n"
	     "}\n", (int)(DIST * 2.7), DIST * 3, (DIST * 2),
	     DIST, DIST, DIST);

     fprintf(out, "light_source {\n"
	     "  <%d, %d, %d>\n"
	     "  color White\n"
	     "  shadowless\n"
	     "}\n", DIST * 4, DIST * 4, DIST * 4);
     
     /*fprintf(out, "sphere {\n"
	     "  <0, 0, 0>, 20\n"
	     "  texture {\n"
	     "    pigment { color Red }\n"
	     "  }\n"
	     "}\n");*/

     for ( j = 0; j <= cur; j++ ) {
	  /*if ( j < cur / 2)
	       color=j/(double)(cur);
	  else
	  color=(cur - j)/(double)cur;*/
	  if ( j < cur / 3) {
	       blue = j * 3.0 / cur;
	       red = 1.0 - blue;
	       green = 0.0;
	  } else if ( j < 2 * cur / 3 ) {
	       green = (j - cur / 3) * 3.0 / cur;
	       blue = 1.0 - green;
	       red = 0.0;
	  } else {
	       red = (j - 2 * cur / 3) * 3.0 / cur;
	       green = 1.0 - red;
	       blue = 0.0;
	  }
	  fprintf(out, "sphere {\n"
		  "  <%d %d %d>, 0.5\n"
		  "  texture {\n"
		  "    pigment { color rgb <%f, %f, %f> }\n"
		  "    finish { ambient 1 }\n"
		  "  }\n"
		  "}\n", pnt[j][0] + DIST, pnt[j][1] + DIST, pnt[j][2] + DIST,
		  red, green, blue);
	  fprintf(out, "cylinder {\n"
		  "  <%d %d %d>,\n"
		  "  <%d %d %d>,\n"
		  "  0.5\n"
		  "  texture {\n"
		  "    pigment { color rgb <%f, %f, %f> }\n"
		  "    finish { ambient 1 }\n"
		  "  }\n"
		  "}\n", pnt[j][0] + DIST, pnt[j][1] + DIST, pnt[j][2] + DIST,
		  pnt[j+1][0] + DIST, pnt[j+1][1] + DIST, pnt[j+1][2] + DIST,
		  red, green, blue);
     }

     for ( j = 0; j < 3; j++ )
	  for ( k = 0; k < GRID; k++ )
	       for ( l = 0; l < GRID; l++ ) {
		    pt3[j] = 0;
		    pt3[j==0?1:0] = (k * DIST) / GRID;
		    pt3[j==2?1:2] = (l * DIST) / GRID;
		    fprintf(out, "cylinder {\n"
			    "  <%d %d %d>,\n", pt3[0] + DIST, pt3[1] + DIST, pt3[2] + DIST);
		    pt3[j] = (int)(sqrt((double)(GRID*GRID - k*k - l*l)) * DIST / GRID);
		    fprintf(out, "  <%d %d %d>,\n"
			    "  0.25\n"
			    "  texture { pigment { color Blue } }\n"
			    "}\n", pt3[0] + DIST, pt3[1] + DIST, pt3[2] + DIST);

	       }

     fclose(out);
     return 0;
}


